Security, Latency, and Throughput of Proof-of-Work Nakamoto Consensus

This paper investigates the fundamental trade-offs between block safety, confirmation latency, and transaction throughput of proof-of-work (PoW) longest-chain fork-choice protocols, also known as PoW Nakamoto consensus. New upper and lower bounds are derived for the probability of block safety violations as a function of honest and adversarial mining rates, a block propagation delay limit, and confirmation latency measured in both time and block depth. The results include the first non-trivial closed-form finite-latency bound applicable across all delays and mining rates up to the ultimate fault tolerance. Notably, the gap between these upper and lower bounds is narrower than previously established bounds for a wide range of parameters relevant to Bitcoin and its derivatives, including Litecoin and Dogecoin, as well as Ethereum Classic. Additionally, the study uncovers a fundamental trade-off between transaction throughput and confirmation latency, ultimately determined by the desired fault tolerance and the rate at which block propagation delay increases with block size.

==> figsource/Figure4_BTC.m <==
alam_GR =[0.1,0.143,0.2,0.25,0.3,...
    0.35,0.4,0.45];
depth_GR = [7,11,17,25,42,...
    78,187,944];


alam_New = [0.1,0.143,0.2,0.25,0.3,...
    0.35,0.4,0.45,0.47];
depth_New = [7,9,14,20,35,...
    59,131,602,2001];


alam_Cher = [0.1,0.143,0.2,0.25,0.3,...
    0.35,0.4,0.45,0.47];
depth_Cher = [12,16,24,35,55,...
    100,212,862,2402];

lower = [0.1,0.143,0.2,0.25,0.3,...
    0.35,0.4,0.45,0.47];
depth_low = [6,8,13,19,32,...
    55,122,466,1204];

adDP = [0.1,0.2];
DP = [7,15];

plot(alam_Cher,depth_Cher,'Color',[0.5 0.7 1],'LineWidth',1)% Cher20
hold on
plot(alam_GR,depth_GR,'Color',[0 0.4470 0.7410],'LineWidth',1)% LGR20

plot(alam_New,depth_New,'Color',[0.8500 0.3250 0.0980],'LineWidth',1)%,'DisplayName','New upper bound'
plot(adDP,DP,"+",'MarkerSize',9,'Color',[0.5 0 0.8],'LineWidth',1)%,'DisplayName','GRR22'
plot(lower,depth_low,'Color',[0.9290 0.6940 0.1250],'LineWidth',1);%,'DisplayName','New lower bound'
plot(0.4783,1,">",'MarkerSize',9,'Color',[0.4660 0.6740 0.1880],'LineWidth',1)%,'DisplayName',"GKL15"
plot(0.4916,1,"o",'MarkerSize',11,'Color',[0 0.4470 0.7410],'LineWidth',1);
plot(0.4958,1,"*",'MarkerSize',11,'Color',[[0.6350 0.0780 0.1840]],'LineWidth',1);%,'DisplayName','LGR20, PSS17'
plot([0.4979,0.4979],[1,1280],'--','Color',[0.8500 0.3250 0.0980],'LineWidth',1),%'DisplayName','DKT20, GKR20'
hold off
ylim(gca,[1 1000]);
set(gca,'YScale','log');

==> figsource/Figure4_ETH.m <==
alam_GR =[0.1,0.143,0.2,0.25,0.3,...
    0.35,0.4];
depth_GR = [19,26,43,73,151,...
    461,3182];


alam_New = [0.1,0.143,0.2,0.25,0.3,...
    0.35,0.4,0.45];
depth_New = [11,14,22,37,64,...
    118,302,2024];


alam_Cher = [0.1,0.143,0.2,0.25,0.3,...
    0.35,0.4,0.45];
depth_Cher = [17,22,32,47,75,...
    141,358,2388];

lower = [0.1,0.143,0.2,0.25,0.3,...
    0.35,0.4,0.45];
depth_low = [6,8,14,22,36,...
    65,148,668];

adDP = [0.1,0.2];
DP = [10,21];

p=plot(alam_GR,depth_GR,'Color',[0 0.4470 0.7410],'LineWidth',1);
hold on
plot(lower,depth_low,'Color',[0.9290 0.6940 0.1250],'LineWidth',1);
plot(alam_Cher,depth_Cher,'Color',[0.5 0.7 1],'LineWidth',1)% Cher20
plot(alam_New,depth_New,'Color',[0.8500 0.3250 0.0980],'LineWidth',1);
plot(adDP,DP,"+",'MarkerSize',9,'Color',[0.5 0 0.8],'LineWidth',1)
plot(0.2358,1,">",'MarkerSize',9,'Color',[0.4660 0.6740 0.1880],'LineWidth',1)
plot (0.4542,1,"x",'DisplayName',' PSS17','MarkerSize',8,'Color',[0.6350 0.0780 0.1840],'LineWidth',1)
plot (0.4168,1,"+",'MarkerSize',11,'Color',[0 0.4470 0.7410],'LineWidth',1)
plot([0.4808,0.4808],[1,680],'--','Color',[0.8500 0.3250 0.0980],'LineWidth',1)
hold off
ylim(gca,[1 1000]);
set(gca,'YScale','log');

==> figsource/Figure5_BTC.m <==
alam_Li =[0.1,0.143,0.2,0.25,0.3,0.35,0.4,0.45];
latency_Li = [4,5.25,7.7,11.85,18,33,78,330]*60;


alam_New = [0.1,0.143,0.2,0.25,0.3,0.35,0.4,0.45,0.49,0.495];
latency_New = [2.2,3.1,4.7,8.05,14,28,59.7,...
    149.25,329,396]*60;

lower = [0.1,0.143,0.2,0.25,0.3,0.35,0.4,0.45,0.49,0.495];
latency_low = [2.05,2.8,4.3,6.8,11.2,21.2,...
    49,105.8,222,259.5]*60;

adDP = [0.1,0.2];
DP = [2.4,4.88]*60;

plot(alam_Li,latency_Li,'Color',[0 0.4470 0.7410],'LineWidth',1)% LGR20
hold on
plot(alam_New,latency_New,'Color',[0.8500 0.3250 0.0980],'LineWidth',1)%,'DisplayName','New upper bound'
plot(adDP,DP,"+",'MarkerSize',9,'Color',[0.5 0 0.8],'LineWidth',1)%,'DisplayName','GRR22'
plot(lower,latency_low,'Color',[0.9290 0.6940 0.1250],'LineWidth',1);%,'DisplayName','New lower bound'
plot(0.4783,100,">",'MarkerSize',9,'Color',[0.4660 0.6740 0.1880],'LineWidth',1)%,'DisplayName',"GKL15"
plot(0.4958,100,"x",'MarkerSize',11,'Color',[0 0.4470 0.7410],'LineWidth',1);%,'DisplayName','LGR20, PSS17'
plot([0.4979,0.4979],[100,580*60],'--','Color',[0.8500 0.3250 0.0980],'LineWidth',1),%'DisplayName','DKT20, GKR20'
hold off
ylim(gca,[100 100000]);
set(gca,'YMinorTick','off','YScale','log');




==> figsource/Figure5_ETH.m <==
adrange_li = [0.1,0.2,0.3,0.35,0.4];
Li = [7.1, 14.95,41.1,88.2,300.5];

adlower = [0.1,0.2,0.3,0.35,0.4,0.45,0.47];
Lower = [2.7,6.3,17.6,35.1,88.5,225,427];

adNew = [0.1,0.2,0.3,0.35,0.4,0.45,0.47];
New = [4.4,8.8,24.8,49.8,126,345,622];

adDP = [0.1,0.2];
DP = [4.1,8.5];

p=plot(adrange_li,Li,'Color',[0 0.4470 0.7410],'LineWidth',1);
hold on
plot(adlower,Lower,'Color',[0.9290 0.6940 0.1250],'LineWidth',1);
plot(adNew,New,'Color',[0.8500 0.3250 0.0980],'LineWidth',1);
plot(adDP,DP,"+",'MarkerSize',9,'Color',[0.5 0 0.8],'LineWidth',1)
plot(0.2358,1,">",'MarkerSize',9,'Color',[0.4660 0.6740 0.1880],'LineWidth',1)
plot (0.4542,1,"x",'DisplayName',' PSS17','MarkerSize',8,'Color',[0.6350 0.0780 0.1840],'LineWidth',1)
plot (0.4584,1,"+",'MarkerSize',11,'Color',[0 0.4470 0.7410],'LineWidth',1)
plot([0.4808,0.4808],[1,680],'--','Color',[0.8500 0.3250 0.0980],'LineWidth',1)




set(gca,'YMinorTick','off','YScale','log')



==> figsource/Figure6_SafetyLatency.m <==
clear;
clf;
% 0.75 600 base
x1 = [0,2,4,6,8,10,12,14,16,18,20,22,24,26,28];
% y1 = [0.408899,0.0516373,0.00831663, 0.00155788,0.000338626,0.0000652895,...
%     0.0000124168,2.38764*10^-6,4.62956*10^-7,9.03511*10^-8,1.77253*10^-8,...
%     3.49235*10^-9,6.90552*10^-10, 1.36958*10^-10, 2.72312*10^-11];
y1 = [0.408899,0.107143-0.04,0.0172288-0.002458,0.00298522-0.000122386,0.000536391-6.09322*10^-6,0.0000985135-3.03364*10^-7,...
    0.0000183615,3.4589*10^-6-1.51036*10^-8,6.5684*10^-7-7.51963*10^-10,1.25522*10^-7-3.74381*10^-11,2.41093*10^-8-1.86393*10^-12,4.65013*10^-9-9.27997*10^-14,9.00043*10^-10-4.62022*10^-15,...
    1.74719*10^-10-1.14524*10^-17,3.39983*10^-11-5.70181*10^-19];
% 0.857 600
x2 = [0,2,4,6,8,10,12];
% y2 = [0.390396,0.00465453,0.0000998781,2.37352*10^-6, 4.40787*10^-8,1.12337*10^-9,...
%     3.93616*10^-11];
y2=[0.390396,0.0108363,0.000226405,5.23683*10^-6,1.26877*10^-7,3.15738*10^-9,7.99636*10^-11];
% 0.9 600
x3 = [0,2,4,6,8,10];
% y3 = [0.322416,0.000995816,6.00381*10^-6, 4.15283*10^-8,3.01531*10^-10,2.24567*10^-12];
y3 = [0.2099,0.00291098,0.0000180191,1.24471*10^-7,9.03324*10^-10,6.75376*10^-12];


%new upper bound 
% 0.75 600
% y11 = [0.561277,0.074354, 0.0174257, 0.00342133,0.000726124,0.000193493,...
%     0.0000388447,9.30429*10^-6, 2.35061*10^-6, 4.95146*10^-7,1.31107*10^-7,...
%     3.04337*10^-8,6.67936*10^-9,1.95612*10^-9,4.0832*10^-10];
% 
% y1n = [0.561277,0.074425, 0.017362, 0.00340279, 0.00072246, 0.000192148,...
%     0.0000370833, 9.24987*10^-6,2.2764*10^-6,4.084532*10^-7, 1.13167*10^-7,...
%     2.93231*10^-8,6.41322*10^-9,1.5185*10^-9,3.90187*10^-10];


y1new2 = [0.561277,0.118889,0.0248919,0.00554305,0.00112534,0.000240238,...
    0.00005400959,0.00001068438,2.401048*10^-6,5.307772*10^-7,1.13447*10^-7,...
    2.41484*10^-8,4.6646*10^-9,2.95078*10^-11,7.27567*10^-13];
% 0.857 600
% y22 = [0.497704,0.00769328,0.000298677,0.0000147666,8.22735*10^-7,3.55696*10^-8,1.52891*10^-9];
% y2n = [0.507704,0.0076802,0.000298019,0.0000147303,8.00635*10^-7,3.55113*10^-8,1.52541*10^-9];


y2new2=[0.507704,0.0144563,0.000522564,0.00001703013,0.55655*10^-6,2.54294*10^-8,1.21577*10^-9];
% 0.9 600
% y33 = [0.511489,0.00294913,0.0000520296,9.46552*10^-7,1.76977*10^-8,3.39758*10^-10];
y3n = [0.511489,0.00502861,0.0000882259,1.66044*10^-6,3.25651*10^-8,6.59079*10^-10];
% % 0.75 60
% x44 = [0,2,4,6];
% y44 = [0.585066,7.52965*10^-6,1.84324*10^-10,4.7168*10^-15];
% % 0.75 20
% x55 = [0,2,4];
% y55 = [0.63,1.87881*10^-8,3.65954*10^-16];

%old upper bound 
% 0.75 600
y111 = [1,0.751101,0.223639,0.0549305,0.0127252,0.00287255,...
    0.000639546,0.000141218,0.0000310165,6.78749*10^-6,1.48147*10^-6,...
    3.22729*10^-7,7.02015*10^-8,1.52531*10^-8 ,3.31112*10^-9];
% 0.857 600
y222 = [1,0.209512,0.00839481,0.000286118,9.31439*10^-6,2.97373*10^-7,9.39856*10^-9];
% 0.9 600
y333 = [1,0.0889914,0.00108846,0.0000113522,1.13271*10^-7,1.10938*10^-9];
% % 0.75 60
% x444 = [0,2,4,6];
% y444 = [1,0.000619904,6.56867*10^-8,6.60022*10^-12];
% % 0.75 20
% x555 = [0,4,8,12,16];
% y555 = [1,0.00239426,1.29955*10^-6,6.7178*10^-10,3.42722*10^-13];
% %
figure(1);

plot(x3, y3n, 'LineStyle', '-', 'LineWidth', 2, 'Marker', 'o', 'Markersize', 5, 'MarkerFaceColor', [0 112 192]/255, 'Color', [0 112 192]/255);
hold on;
plot(x3, y3, 'LineStyle', '--', 'LineWidth', 2, 'Marker', 'square', 'Markersize', 5, 'MarkerFaceColor', [0 112 192]/255, 'Color', [0 112 192]/255);
plot(x3, y333, 'LineStyle', '-.', 'LineWidth', 1, 'Marker', 'square', 'Markersize', 5, 'MarkerFaceColor', [0 112 192]/255, 'Color', [0 112 192]/255);

plot(x2, y2new2, 'LineStyle', '-', 'LineWidth', 2, 'Marker', 'diamond', 'Markersize', 5, 'MarkerFaceColor', [0.9 0.3 0.1], 'Color', [0.9 0.3 0.1]);
plot(x2, y2, 'LineStyle', '--', 'LineWidth', 2, 'Marker', '^', 'Markersize', 5, 'MarkerFaceColor', [0.9 0.3 0.1], 'Color', [0.9 0.3 0.1]);
plot(x2, y222, 'LineStyle', '-.', 'LineWidth', 1, 'Marker', '^', 'Markersize', 5, 'MarkerFaceColor', [0.9 0.3 0.1], 'Color', [0.9 0.3 0.1]);

plot(x1, y1new2, 'LineStyle', '-', 'LineWidth', 2, 'Marker', 'v', 'Markersize', 5, 'MarkerFaceColor', [0.4 0.8 0.1], 'Color', [0.4 0.8 0.1]);
plot(x1, y1, 'LineStyle', '--', 'LineWidth', 2, 'Marker', 'o', 'Markersize', 5, 'Color', [0.4 0.8 0.1]);
plot(x1, y111, 'LineStyle', '-.', 'LineWidth', 1, 'Marker', 'o', 'Markersize', 5, 'Color', [0.4 0.8 0.1]);
hold off;
legend('\alpha:\beta=9:1, upper bound', '\alpha:\beta=9:1, lower bound','\alpha:\beta=6:1, upper bound', '\alpha:\beta=6:1, lower bound', '\alpha:\beta=3:1, upper bound', '\alpha:\beta=3:1, lower bound')
legend('\alpha:\beta=9:1, upper bound', '\alpha:\beta=9:1, lower bound', '\alpha:\beta=9:1, base upper bound','\alpha:\beta=6:1, upper bound', '\alpha:\beta=6:1, lower bound', '\alpha:\beta=6:1, base upper bound','\alpha:\beta=3:1, upper bound', '\alpha:\beta=3:1, lower bound','\alpha:\beta=3:1, base upper bound')
xlabel('Latency (hours)');
ylabel('Security level');
ylim([1e-8 1]);
set(gca,'YMinorTick','off','YScale','log','YTick',[1e-15,1e-12 1e-9 1e-6 1e-3 1], 'FontSize', 14);
grid on;


% %%
% figure(2);
% plot(x55, y55, 'LineStyle', '-', 'LineWidth', 2, 'Marker', 'o', 'Markersize', 5, 'MarkerFaceColor', [0 112 192]/255, 'Color', [0 112 192]/255);
% hold on;
% plot(x5, y5, 'LineStyle', '--', 'LineWidth', 2, 'Marker', 'square', 'Markersize', 5, 'MarkerFaceColor', [0 112 192]/255, 'Color', [0 112 192]/255);
% %plot(x555, y555, 'LineStyle', '-.', 'LineWidth', 2, 'Marker', 'square', 'Markersize', 5, 'MarkerFaceColor', [0 112 192]/255, 'Color', [0 112 192]/255);
% 
% 
% plot(x44, y44, 'LineStyle', '-', 'LineWidth', 2, 'Marker', 'o', 'Markersize', 5, 'MarkerFaceColor', [0.9 0.3 0.1], 'Color', [0.9 0.3 0.1]);
% plot(x4, y4, 'LineStyle', '--', 'LineWidth', 2, 'Marker', 'square', 'Markersize', 5, 'MarkerFaceColor', [0.9 0.3 0.1], 'Color', [0.9 0.3 0.1]);
% %plot(x444, y444, 'LineStyle', '-.', 'LineWidth', 2, 'Marker', 'square', 'Markersize', 5, 'MarkerFaceColor', [0.9 0.3 0.1], 'Color', [0.9 0.3 0.1]);
% 
% plot(x1, y11, 'LineStyle', '-', 'LineWidth', 2, 'Marker', 'v', 'Markersize', 5, 'MarkerFaceColor', [0.4 0.8 0.1], 'Color', [0.4 0.8 0.1]);
% plot(x1, y1, 'LineStyle', '--', 'LineWidth', 2, 'Marker', 'o', 'Markersize', 5, 'Color', [0.4 0.8 0.1]);
% %plot(x1, y111, 'LineStyle', '-.', 'LineWidth', 2, 'Marker', 'o', 'Markersize', 5, 'Color', [0.4 0.8 0.1]);
% %legend('\alpha+\beta=1/20, upper bound', '\alpha+\beta=1/20, lower bound','\alpha+\beta=1/20, base upper bound','\alpha+\beta=1/60, upper bound', '\alpha+\beta=1/60, lower bound', '\alpha+\beta=1/60, base upper bound','\alpha+\beta=1/600, upper bound', '\alpha+\beta=1/600, lower bound','\alpha+\beta=1/600, base upper bound')
% 
% legend('\alpha+\beta=1/20, upper bound', '\alpha+\beta=1/20, lower bound','\alpha+\beta=1/60, upper bound', '\alpha+\beta=1/60, lower bound','\alpha+\beta=1/600, upper bound', '\alpha+\beta=1/600, lower bound')
% xlabel('Latency (hours)');
% ylabel('Security level');
% ylim([1e-9 1]);
% set(gca,'YMinorTick','off','YScale','log','YTick',[1e-12 1e-9 1e-6 1e-3 1], 'FontSize', 14);
% grid on;
% % 



==> figsource/Figure7_SafetyLatency.m <==
clear;
clf;
% 0.75 15 base
x1 = [0,0.2,0.4,0.6,0.8,1];
y1 = [0.4,0.0008028,2.23198*10^-6,6.95493*10^-9,2.27933*10^-11,7.68736*10^-14];
y1nl=[0.4,0.0144402,0.000598141,0.0000273868,1.31292*10^-6,6.46411*10^-8];
%0.857
x2 = [0,0.2,0.4];
x22 = [0,0.2,0.4,0.6];
y2 = [0.5,1.73595*10^-7,2.31665*10^-13];

    %new upper bound 
% 0.75 15
y11 = [1,0.00386123,0.0000370595,3.73127*10^-7,4.43832*10^-9,4.62295*10^-11];
y1n = [1,0.00369878,0.0000348769,2.98991*10^-7,4.2182*10^-9,3.9968*10^-11];
%0.857
y22 = [1,0.0000142406,8.06835*10^-10];
y2n = [1,0.0000122973,2.96823*10^-11];
%old base upper bound
%0.75 15
y111 = [1,0.0864345,0.00239683,0.0000664643,1.84306*10^-6,5.11081*10^-8];
y222= [1,0.000263147,8.71981*10^-8,2.31665*10^-11];

plot(x2, y22, 'LineStyle', '-', 'LineWidth', 2, 'Marker', 'diamond', 'Markersize', 5, 'MarkerFaceColor', [0.9 0.3 0.1], 'Color', [0.9 0.3 0.1]);
hold on;
plot(x2, y2, 'LineStyle', '--', 'LineWidth', 2, 'Marker', '^', 'Markersize', 5, 'MarkerFaceColor', [0.9 0.3 0.1], 'Color', [0.9 0.3 0.1]);
plot(x22, y222, 'LineStyle', '-.', 'LineWidth', 1, 'Marker', '^', 'Markersize', 5, 'MarkerFaceColor', [0.9 0.3 0.1], 'Color', [0.9 0.3 0.1]);

plot(x1, y1n, 'LineStyle', '-', 'LineWidth', 2, 'Marker', 'v', 'Markersize', 5, 'MarkerFaceColor', [0.4 0.8 0.1], 'Color', [0.4 0.8 0.1]);
plot(x1, y1, 'LineStyle', '--', 'LineWidth', 2, 'Marker', 'o', 'Markersize', 5, 'Color', [0.4 0.8 0.1]);
plot(x1, y111, 'LineStyle', '-.', 'LineWidth', 1, 'Marker', 'o', 'Markersize', 5, 'Color', [0.4 0.8 0.1]);
hold off;
legend('\alpha:\beta=6:1, achievable', '\alpha:\beta=6:1, unachievable', '\alpha:\beta=3:1, achievale', '\alpha:\beta=3:1, unachievable')
legend( '\alpha:\beta=6:1, achievable', '\alpha:\beta=6:1, unachievable', '\alpha:\beta=6:1, base achievale','\alpha:\beta=3:1, achievale', '\alpha:\beta=3:1, unachievable','\alpha:\beta=3:1, base achievale')
xlabel('Latency (hours)');
ylabel('Security level');
ylim([1e-9 1]);
set(gca,'YMinorTick','off','YScale','log','YTick',[1e-12 1e-9 1e-6 1e-3 1], 'FontSize', 14);
grid on;

==> figsource/Figure8.m <==
k = [1,2,3,4,5,6,7,8,9,10,11,12,13,14,15];
GR_75U = [0.774178,0.583804,0.43779,0.328066,0.246042,...
    0.184768,0.138952,0.104645,0.0789139,0.0595846,...
    0.045042,0.0340851,0.025819,0.0195754,0.014854];
GR_75L = [0.666667,0.458333,0.320312,0.226237,0.161001,...
    0.115231,0.0828437,0.0597772,0.0432642,0.0313932,...
    0.0228296,0.0166338,0.0121398,0.00887321,0.00649419];
NEW_75U = [0.674383,0.466072,0.327418,0.240846,0.174132,...
    0.127046,0.0935484,0.0689189,0.0518405,0.0395085,...
    0.0305732,0.0230803,0.0173504,0.01310074,0.0100368];
% NEW_75U=[0.674383,0.466072,0.327418,0.232407, 0.166184,...
%     0.119495,0.0863021,0.0625531,0.0454747,0.0336206,...
%     0.0245296,0.0179338,0.0131398,0.0097321,0.00719419];
NEW_75L = [0.676667,0.461839,0.324338, 0.230156,0.164539, 0.118293,...
    0.0854234,0.0619099,0.0450035,0.032797,0.0239535,...
   0.0175277,0.0128471,0.00943033,0.00693138];


Cher_75U = [ 4.08808, 3.32569,2.75152,2.3191, 1.98494,...
     1.49648,1.1286, 0.851542,0.642884, 0.48574,...
     0.367391,0.278261,0.211135, 0.160581,0.122508];
Cher_75UU = [2,2,2,2,1.23101,...
    0.968095,0.761621,0.599474,0.472136,0.365892,...
    0.287363,0.225693,0.177264,0.139232,0.109365];



k90 = [1,2,3,4,5,6,7,8];

GR_90U = [0.406717,0.1575,0.0607035,0.0234258,0.00907152,...
   0.00352563,0.00137484,0.000537748];
GR_90L = [0.288889,0.0897778,0.0289067,0.00950756,0.00317212,...
    0.0010693,0.000363296,0.000124185];

NEW_90U = [0.295699,0.0934367,0.0316508,0.0117719,0.004704811,0.0018004768,...
    0.0007101113, 0.00029000996];

NEW_90L = [ 0.292699,0.0903637,0.0293037,0.00970557,0.00326054,0.00110665,...
    0.000378537,0.00013027];
Cher_90U = [2.50844,1.54666,0.988339,0.359399,0.131469,...
   0.0488667,0.0189315, 0.00808295];
Cher_90UU = [2,0.970853,0.467541,0.225599,0.108865,...
    0.0525426,0.0253677,0.0122562];





k60 = [1,2,3,4,5,6,7,8,9,10,11,12,13,14,15];
GR_60U = [0.96754,0.93068,0.89336,0.856772,0.821363,...
    0.787306,0.754654,.723403,0.693521,0.664961,...
    0.637669,0.611592,0.586672,0.562855,0.540088];
GR_60L = [0.933333,0.874667,0.82176,0.773461,0.729033,...
    0.68795,0.649809,0.614292,0.581136,0.55012,...
    0.521057,0.493784,0.468156,0.444047,0.421345];
NEW_60U = [0.93823,0.882076,0.831085,0.784295,0.741077,...
    0.700973,0.663627,0.628751,0.596108,0.565497,...
    0.536744,0.513784,0.490156,0.4704047,0.45391345];
NEW_60L = [0.93323,0.878817,0.827608,0.780727,0.737495,0.697423,...
     0.660137,0.624292,0.591136,0.56012, 0.530057,...
     0.50378,0.478156,0.454047,0.431345];
 
plot(k,NEW_75U,'b-*');
hold on
plot(k,NEW_75L,'b-o');
plot(k,GR_75U,'b--');
plot(k,GR_75L,'b-');
plot(k,Cher_75UU,'b->');

plot(k90,NEW_90U,"r-*")
plot(k90,NEW_90L,"r-o")
plot(k90,GR_90U,'r--');
plot(k90,GR_90L,'r-');
plot(k90,Cher_90UU,'r->');

plot(k60,NEW_60U,"g-*")
plot(k60,NEW_60L,"g-o")
plot(k60,GR_60U,'g--');
plot(k60,GR_60L,'g-');
set(gca,'YMinorTick','off','YScale','log')
legend("0.75-upper","0.75-lower","0.75-GR22 upper","0.75-GR22 lower","0.75-Chernoff upper",...
    "0.9-upper","0.9-lower","0.9-GR22 upper","0.9-GR22 lower","0.9-Chernoff upper",...
    "0.6-upper","0.6-lower","0.6-GR22 upper","0.6-GR22 lower");

==> figsource/Figure9_throughputv3.m <==
% latency (min) through put (kb) 
latency_9 = [13950,4650,1395 ,698 ,465 ,349 ,279 ,232 ,199 ,174 ,155 ,...
    140 ,127 ,116 ,107 ,100 ,93 ];
% through_9 = (0.001/0.0098)*[746,735,700,650,600,550,500,450,400,350,300,250,200,150,100,50,0]/(1+9/12);
through_9 =[43.4985422740525,42.8571428571429,40.8163265306122,37.9008746355685,34.9854227405248,32.0699708454811,29.1545189504373,26.2390670553936,23.3236151603499,20.4081632653061,17.4927113702624,...
    14.5772594752187,11.6618075801749,8.74635568513120,5.83090379008746,2.91545189504373,0];
plot(latency_9,through_9)
hold on
     

latency_7 = [1275,425,128,64,42,32,26,21,18,16,14,13,12,11];
% through_7 = (0.001/0.0098) *[ 578.333,573.333,533.333 , 483.333,  433.333 , 383.333, 333.333 , 283.333 ,233.333,183.333,...
%      133.333, 83.3333 ,  33.3333,0]/(1+7/12);
 
through_7 = [37.2717293233083,36.9494951664876,34.3716219119227,31.1492803437164,27.9269387755102,24.7045972073040,21.4822556390977,...
    18.2599140708915,15.0375725026853,11.8152309344791,8.59288936627282,5.37056713211600,2.14822556390977,0];
plot(latency_7,through_7)

latency_5 = [504,40,20,13,10,8,6,5,4.8];
% through_5 = (0.001/0.0098)*[412.667,366.667,316.667,266.667,216.667,166.667,66.6667,16.6667,0]/(1+5/12);
through_5 =[29.7239135654262,26.4105882352941,22.8091476590636,19.2077070828331,15.6062665066026,12.0048259303721,4.80192316926771,1.20048259303721,0];
plot(latency_5,through_5)

latency_3 = [93,55,33,21,19,9,6,5,4.8,4];
% through_3 = (0.001/0.0098)*[240,233,222,206,200,150,100,60,50,0]/(1+3/12);
through_3 = [19.5918367346939,19.0204081632653,18.1224489795918,16.8163265306122,16.3265306122449,12.2448979591837,8.16326530612245,4.89795918367347,4.08163265306123,0];
plot(latency_3,through_3)

latency_optimal = [4.8,13,42,64,128,1395,4650,13950];
through_optimal = [4.08163265306123,19.2077070828331,27.9269387755102,31.1492803437164,...
    34.3716219119227,40.8163265306122,42.8571428571429,43.4985422740525];
plot(latency_optimal,through_optimal,"--",'LineWidth', 3)
% 
lowerlatency = [18666,1866,169.697,60.2151,20.5128,4.04917,2.24629,56/25];
throughput = (0.001/0.0098)*[833.323,833.233,832.233,830.233,824.233,787.233,750.233,0]/(1+10/12);
plot(lowerlatency,throughput,"-.",'LineWidth', 3);

